PandA(Box) flies on Bluesky: maintainable and user-friendly fly scans with Mamba at HEPS

Purpose: Fly scans are indispensible in many experiments at the High Energy Photon Source (HEPS). PandABox, the main platform to implement fly scans at HEPS, needs to be integrated into Mamba, the experiment control system developed at HEPS based on Bluesky. Methods: In less than 600 lines of easily customisable and extensible backend code, provided are full control of PandABox's TCP server in native ophyd, automated configuration (also including wiring) of "PandA blocks" for constant-speed mapping experiments of various dimensions, as well as generation of scans deliberately fragmented to deal with hardware limits in numbers of exposure frames or sequencer table entries. Results: The upper-level control system for PandABox has been ported to Bluesky, enabling the combination of both components' flexibility in fly-scan applications. Based on this backend, a user-friendly Mamba frontend is developed for X-ray fluorescence (XRF) mapping experiments, which provides fully online visual feedback.

==> anc/figsrc/blocks.tex <==
\documentclass{article}
\usepackage{graphicx, fancyvrb, makecell}
\usepackage[a4paper, landscape, margin = 2cm]{geometry}

\begin{document}
\thispagestyle{empty}
\begin{SaveVerbatim}{prep}
prep_simple(
    D.panda,
    ["ttlout1.val"],
    [("inenc1.val", M.m1),
    ("inenc2.val", M.m2)]
)
D.panda.configure({
    "counter1.enable": "SEQ1.OUTA",
    "counter1.trig": "TTLIN1.VAL",
    "counter1.out.capture": "Value",
    "ttlout10.val": "TTLIN1.VAL"
})
\end{SaveVerbatim}

\begin{tabular}{c@{\extracolsep{2em}}c}
\makecell{\BUseVerbatim[fontsize = {\small}]{prep}} &
\makecell{\includegraphics[width = 0.3\textwidth]{blocks-4w1b-crop}} \\
\end{tabular}
\end{document}



==> anc/figsrc/fragplan.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\cmr{The command for a basic 2D fly scan, compared with a similar step scan:}
RE(fly_demo(0.5, M.m2, -1, 1, 3,
    M.m1, -4, 4, 5, period = 0.5), flyscan_data_callback)
\cm{#RE(grid_scan([D.xsp3, D.cnt974a], M.m2, -1, 1, 3,}
\cm{#    M.m1, -4, 4, 5), stepscan_data_callback)}

\cmr{\texttt{frag_simple()} generates fragments; \texttt{fwrap_adtrig()} starts/stops exposure}
\cmr{of detectors in the beginning/end of fragments; \texttt{fly_frag()} wraps them up.}
\cm{# def fly_frag(panda, adp, dets, frag_gen, frag_wrap): ...}
\cm{# def frag_simple(panda, div, duty, *args, period = ..., ...): ...}
\cm{# def fwrap_adtrig(ads): ...}
fly_demo = lambda duty, *args, **kwargs: \bs
    fly_frag(D.panda, D.adp, [D.xsp3],
        frag_simple(D.panda, 12216 // args[-1], duty, *args, **kwargs),
        fwrap_adtrig([D.xsp3]))

\cmr{Currently, additional settings like callbacks, metadata parameters,}
\cmr{progress notification parameters are injected (or written) like}
RE(fly_demo(0.5, M.m2, -1, 1, 3, M.m1, -4, 4, 5, period = 0.5,
    progress = U.progress), cb_gen("fly_demo"), md = U.mdg.read_advance())
\cmr{We are now developing further abstractions to encapsulate these code,}
\cmr{so that the Mamba frontend (or the user) may simply run}
P.fly_demo(0.5, M.m2, -1, 1, 3, M.m1, -4, 4, 5, period = 0.5)
\end{CVerbatim}
\end{document}



==> anc/figsrc/fwsw.dia <==
<?xml version="1.0" encoding="UTF-8"?>
<dia:diagram xmlns:dia="http://www.lysator.liu.se/~alla/dia/">
  <dia:diagramdata>
    <dia:attribute name="background">
      <dia:color val="#ffffffff"/>
    </dia:attribute>
    <dia:attribute name="pagebreak">
      <dia:color val="#000099ff"/>
    </dia:attribute>
    <dia:attribute name="paper">
      <dia:composite type="paper">
        <dia:attribute name="name">
          <dia:string>#A3#</dia:string>
        </dia:attribute>
        <dia:attribute name="tmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="bmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="lmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="rmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="is_portrait">
          <dia:boolean val="false"/>
        </dia:attribute>
        <dia:attribute name="scaling">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="fitto">
          <dia:boolean val="false"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="grid">
      <dia:composite type="grid">
        <dia:attribute name="dynamic">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="width_x">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="width_y">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_x">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_y">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:composite type="color"/>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="color">
      <dia:color val="#d8e5e5ff"/>
    </dia:attribute>
    <dia:attribute name="guides">
      <dia:composite type="guides">
        <dia:attribute name="hguides"/>
        <dia:attribute name="vguides"/>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="display">
      <dia:composite type="display">
        <dia:attribute name="antialiased">
          <dia:boolean val="false"/>
        </dia:attribute>
        <dia:attribute name="snap-to-grid">
          <dia:boolean val="false"/>
        </dia:attribute>
        <dia:attribute name="snap-to-object">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-grid">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-connection-points">
          <dia:boolean val="true"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
  </dia:diagramdata>
  <dia:layer name="Background" visible="true" connectable="true" active="true">
    <dia:object type="Standard - Box" version="0" id="O0">
      <dia:attribute name="obj_pos">
        <dia:point val="7,12"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.95,11.95;30.05,22.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="7,12"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="23"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="10"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#e6e6e6ff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O1">
      <dia:attribute name="obj_pos">
        <dia:point val="13,16"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.6382,15.95;13.3618,18.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13,16"/>
        <dia:point val="13,18"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O4" connection="6"/>
        <dia:connection handle="1" to="O2" connection="1"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O2">
      <dia:attribute name="obj_pos">
        <dia:point val="8,18"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7.95,17.95;18.05,21.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="8,18"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="10"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#cce6ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O3">
      <dia:attribute name="obj_pos">
        <dia:point val="13,19.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="9.30625,19.0401;16.6938,19.9599"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#PandABlocks-FPGA#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="13,19.7736"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O2" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O4">
      <dia:attribute name="obj_pos">
        <dia:point val="8,13"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7.95,12.95;18.05,16.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="8,13"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="10"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#cce6ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O5">
      <dia:attribute name="obj_pos">
        <dia:point val="13,14.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="8.4875,13.5462;17.5125,15.4538"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#(tcp/8888)   (tcp/8889)
PandABlocks-server#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="13,14.2797"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O4" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O6">
      <dia:attribute name="obj_pos">
        <dia:point val="28,20"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="19.81,19.0801;28,20"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#(PandABlocks-rootfs)#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="28,19.8136"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="2"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="1"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O7">
      <dia:attribute name="obj_pos">
        <dia:point val="19,13"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="18.95,12.95;29.05,16.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="19,13"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="10"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#e6ccffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O8">
      <dia:attribute name="obj_pos">
        <dia:point val="24,14.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="19.1625,13.5462;28.8375,15.4538"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#PandABlocks-webcontrol
(w/o ADPandABlocks)#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="24,14.2797"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O7" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O9">
      <dia:attribute name="obj_pos">
        <dia:point val="14,7"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="13.95,6.95;23.05,10.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="14,7"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="9"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#e6ccffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O10">
      <dia:attribute name="obj_pos">
        <dia:point val="4,7"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="3.95,6.95;13.05,10.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="4,7"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="9"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#cce6ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O11">
      <dia:attribute name="obj_pos">
        <dia:point val="8.5,8.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.3125,8.04007;12.6875,8.95993"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#pandablocksclient.py#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="8.5,8.77357"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O10" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O12">
      <dia:attribute name="obj_pos">
        <dia:point val="14,2"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="13.95,1.95;23.05,5.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="14,2"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="9"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#e6ccffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O13">
      <dia:attribute name="obj_pos">
        <dia:point val="18.5,3.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.1837,3.04007;22.8163,3.95993"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#pymalcolm/malcolmjs#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="18.5,3.77357"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O12" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O14">
      <dia:attribute name="obj_pos">
        <dia:point val="4,2"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="3.95,1.95;13.05,5.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="4,2"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="9"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O15">
      <dia:attribute name="obj_pos">
        <dia:point val="8.5,3.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="5.17375,3.04007;11.8263,3.95993"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#ophyd (D.panda)#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="8.5,3.77357"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O14" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O16">
      <dia:attribute name="obj_pos">
        <dia:point val="24,7"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="23.95,6.95;33.05,10.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="24,7"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="9"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#cce6ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O17">
      <dia:attribute name="obj_pos">
        <dia:point val="28.5,8.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="25.4175,8.04007;31.5825,8.95993"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#ADPandABlocks#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="28.5,8.77357"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O16" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O18">
      <dia:attribute name="obj_pos">
        <dia:point val="24,2"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="23.95,1.95;33.05,5.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="24,2"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="9"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O19">
      <dia:attribute name="obj_pos">
        <dia:point val="28.5,3.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="25.6663,3.04007;31.3338,3.95993"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#ophyd (D.adp)#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="28.5,3.77357"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O18" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O20">
      <dia:attribute name="obj_pos">
        <dia:point val="18.5,10"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.935,9.93501;18.565,13.0755"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="18.5,10"/>
        <dia:point val="11,13"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O9" connection="6"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O21">
      <dia:attribute name="obj_pos">
        <dia:point val="8.5,10"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="8.42958,9.92958;11.0704,13.0704"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="8.5,10"/>
        <dia:point val="11,13"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O10" connection="6"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O22">
      <dia:attribute name="obj_pos">
        <dia:point val="28.5,10"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.9403,9.94034;28.5597,13.1962"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="28.5,10"/>
        <dia:point val="15,13"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O16" connection="6"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O23">
      <dia:attribute name="obj_pos">
        <dia:point val="18.5,5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="8.44117,4.94117;18.5588,7.21287"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="18.5,5"/>
        <dia:point val="8.5,7"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O12" connection="6"/>
        <dia:connection handle="1" to="O10" connection="1"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O24">
      <dia:attribute name="obj_pos">
        <dia:point val="18.5,5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="18.4412,4.94117;28.5588,7.21287"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="18.5,5"/>
        <dia:point val="28.5,7"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O12" connection="6"/>
        <dia:connection handle="1" to="O16" connection="1"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O25">
      <dia:attribute name="obj_pos">
        <dia:point val="28.5,5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="28.1382,4.95;28.8618,7.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="28.5,5"/>
        <dia:point val="28.5,7"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O18" connection="6"/>
        <dia:connection handle="1" to="O16" connection="1"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O26">
      <dia:attribute name="obj_pos">
        <dia:point val="8.5,5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="8.1382,4.95;8.8618,7.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="8.5,5"/>
        <dia:point val="8.5,7"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O14" connection="6"/>
        <dia:connection handle="1" to="O10" connection="1"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O27">
      <dia:attribute name="obj_pos">
        <dia:point val="18.5,8.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.7637,8.04007;22.2362,8.95993"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#PandABlocks-client#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="18.5,8.77357"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O9" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O28">
      <dia:attribute name="obj_pos">
        <dia:point val="18.5,10"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.9295,9.9295;18.5705,13.0705"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="18.5,10"/>
        <dia:point val="15,13"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O9" connection="6"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O29">
      <dia:attribute name="obj_pos">
        <dia:point val="24,13"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.9442,4.94418;24.0558,13.0558"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="24,13"/>
        <dia:point val="23,5"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O7" connection="1"/>
        <dia:connection handle="1" to="O12" connection="7"/>
      </dia:connections>
    </dia:object>
  </dia:layer>
</dia:diagram>


==> anc/figsrc/oextra.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\sub{(a)}\cmr{(The sequencer table actually used by \texttt{frag_simple()}:)}
table = dict([
    ("trigger", ["POSA>=POSITION", "POSA>=POSITION",
            "POSA<=POSITION", "POSA<=POSITION"]
        if pad > 0.0 else ["POSA<=POSITION", "POSA<=POSITION",
            "POSA>=POSITION", "POSA>=POSITION"]),
    ("position", [lo, hi + pad / 2, hi, lo - pad / 2]),
    ("time1", [live, 0, live, 0]), ("time2", [dead, 1, dead, 1]),
    ("repeats", [num, 1, num, 1]), ("outa1", [1, 0, 1, 0])
] + [(f, [0] * 4) for f in seq_outs_not(["outa1"])])
if not snake:
    table = dict((k, [v[0], v[3]]) for k, v in table.items())
...
panda.configure(\{"seq1.repeats": 0, "seq1.table", table\})
\end{CVerbatim}

\begin{CVerbatim}
\sub{(b)}\cmr{(In the implementation of \texttt{prep_simple()}:)}
\cmr{\texttt{bind()} synchronises the conversion parameters for engineering units from}
\cmr{motors to PandABox, eg. from \texttt{M.m1} to \texttt{D.panda.inenc1.val}. The difference}
\cmr{between their current raw positions is printed but not automatically corrected,}
\cmr{as the direction of synchronisation needs to be determined manually. Anyway,}
\cmr{if this difference becomes too big, the sequencer will be disrupted.}
inp = getattr(panda, inp)
print("%s.motor_drbv - %s.value = %s" %
    (motor.vname(), inp.vname(), inp.bind(motor)))

\cmr{(In the implementation of \texttt{frag_simple()}:)}
\cmr{Make sure that the innermost scanning motor corresponds to \texttt{SEQ1.POSA},}
\cmr{or otherwise the sequencer would not work as expected at all.}
inp = panda.motors[motor]
assert inp == panda.get_input("seq1.posa")
\end{CVerbatim}
\end{document}



==> anc/figsrc/ophyd.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\cm{# class PandaFieldParamLut(PandaField):}
\cm{#    value = Component(...)}
\cm{#    raw = Component(...)}
PandaFieldParamLut = type("PandaFieldParamLut", (PandaField,),
    \{"value": Component(PandaAttr, "",
        mode = "rw", typ = "str", kind = "config")
    "raw": Component(PandaAttr, ".RAW",
        mode = "r", typ = "str", kind = "omitted")\})
\cm{...}
D.panda = PandaDevice("192.168.1.11", name = "D.panda")
D.panda.lut1.func.set("(A|B)&C").wait()
print(D.panda.lut1.func.raw.get())
\end{CVerbatim}
\end{document}



==> anc/figsrc/pbccomp.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\cmr{\texttt{D.panda} call:}
\cm{>} D.panda.seq1.table.max_length.get()
\cm{<} 16384
\cmr{Underlying \texttt{pandablocksclient.py} call:}
\cm{>} client.get_field("SEQ1", "TABLE.MAX_LENGTH")
\cm{<} "16384"
\cmr{PandABlocks-server's on-wire communication:}
\cm{>} SEQ1.TABLE.MAX_LENGTH?
\cm{<} OK =16384

\cmr{\texttt{D.panda} call:}
\cm{>} D.panda.ttlout10.val.put("TTLIN1.VAL")
\cm{<} None \cmr{(Misuse raises exceptions.)}
\cmr{Underlying \texttt{pandablocksclient.py} call:}
\cm{>} client.set_field("TTLOUT10", "VAL", "TTLIN1.VAL")
\cm{<} None \cmr{(Misuse raises exceptions.)}
\cmr{PandABlocks-server's on-wire communication:}
\cm{>} TTLOUT10.VAL=TTLIN1.VAL
\cm{<} OK \cmr{(Misuse results in other replies.)}
\end{CVerbatim}
\end{document}



==> anc/figsrc/seq-raster-snake.dia <==
<?xml version="1.0" encoding="UTF-8"?>
<dia:diagram xmlns:dia="http://www.lysator.liu.se/~alla/dia/">
  <dia:diagramdata>
    <dia:attribute name="background">
      <dia:color val="#ffffffff"/>
    </dia:attribute>
    <dia:attribute name="pagebreak">
      <dia:color val="#000099ff"/>
    </dia:attribute>
    <dia:attribute name="paper">
      <dia:composite type="paper">
        <dia:attribute name="name">
          <dia:string>#A4#</dia:string>
        </dia:attribute>
        <dia:attribute name="tmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="bmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="lmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="rmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="is_portrait">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="scaling">
          <dia:real val="0.5"/>
        </dia:attribute>
        <dia:attribute name="fitto">
          <dia:boolean val="false"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="grid">
      <dia:composite type="grid">
        <dia:attribute name="dynamic">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="width_x">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="width_y">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_x">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_y">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:composite type="color"/>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="color">
      <dia:color val="#d8e5e5ff"/>
    </dia:attribute>
    <dia:attribute name="guides">
      <dia:composite type="guides">
        <dia:attribute name="hguides"/>
        <dia:attribute name="vguides"/>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="display">
      <dia:composite type="display">
        <dia:attribute name="antialiased">
          <dia:boolean val="false"/>
        </dia:attribute>
        <dia:attribute name="snap-to-grid">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="snap-to-object">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-grid">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-connection-points">
          <dia:boolean val="true"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
  </dia:diagramdata>
  <dia:layer name="Background" visible="true" connectable="true" active="true">
    <dia:object type="Standard - Box" version="0" id="O0">
      <dia:attribute name="obj_pos">
        <dia:point val="5,10.8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="5,10.8;26,11.2"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="5,10.8"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="21"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="0.40000000000000213"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="1.1754943508222875e-38"/>
      </dia:attribute>
      <dia:attribute name="border_color">
        <dia:color val="#ffffffff"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#80c1ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O1">
      <dia:attribute name="obj_pos">
        <dia:point val="4.5,13.8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.5,13.8;25.5,14.2"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="4.5,13.8"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="21"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="0.40000000000000213"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="1.1754943508222875e-38"/>
      </dia:attribute>
      <dia:attribute name="border_color">
        <dia:color val="#ffffffff"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#80c1ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O2">
      <dia:attribute name="obj_pos">
        <dia:point val="4,16.8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4,16.8;25,17.2"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="4,16.8"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="21"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="0.40000000000000213"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="1.1754943508222875e-38"/>
      </dia:attribute>
      <dia:attribute name="border_color">
        <dia:color val="#ffffffff"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#80c1ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O3">
      <dia:attribute name="obj_pos">
        <dia:point val="4.25,30.8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.25,30.8;25.25,31.2"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="4.25,30.8"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="21"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="0.40000000000000213"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="1.1754943508222875e-38"/>
      </dia:attribute>
      <dia:attribute name="border_color">
        <dia:color val="#ffffffff"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#80c1ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O4">
      <dia:attribute name="obj_pos">
        <dia:point val="4.75,33.8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.75,33.8;25.75,34.2"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="4.75,33.8"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="21"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="0.39999999999999858"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="1.1754943508222875e-38"/>
      </dia:attribute>
      <dia:attribute name="border_color">
        <dia:color val="#ffffffff"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#80c1ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O5">
      <dia:attribute name="obj_pos">
        <dia:point val="4.25,36.8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.25,36.8;25.25,37.2"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="4.25,36.8"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="21"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="0.40000000000000213"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="1.1754943508222875e-38"/>
      </dia:attribute>
      <dia:attribute name="border_color">
        <dia:color val="#ffffffff"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#80c1ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O6">
      <dia:attribute name="obj_pos">
        <dia:point val="7,34"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.95,33.6382;7.05,34.3618"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="7,34"/>
        <dia:point val="5,34"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O43" connection="0"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O7">
      <dia:attribute name="obj_pos">
        <dia:point val="23,31"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.95,30.6382;25.05,31.3618"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="23,31"/>
        <dia:point val="25,31"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O8">
      <dia:attribute name="obj_pos">
        <dia:point val="27,34"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.95,33.6382;27.05,34.3618"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="27,34"/>
        <dia:point val="23,34"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O78" connection="0"/>
        <dia:connection handle="1" to="O79" connection="0"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O9">
      <dia:attribute name="obj_pos">
        <dia:point val="23,37"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.95,36.6382;25.05,37.3618"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="23,37"/>
        <dia:point val="25,37"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O10">
      <dia:attribute name="obj_pos">
        <dia:point val="25,31"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="24.95,30.95;27.05,31.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="25,31"/>
        <dia:point val="27,31"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O11">
      <dia:attribute name="obj_pos">
        <dia:point val="27,31"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="26.95,30.95;27.05,34.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="27,31"/>
        <dia:point val="27,34"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="1" to="O78" connection="0"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O12">
      <dia:attribute name="obj_pos">
        <dia:point val="3,37"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.95,36.6382;7.05,37.3618"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="3,37"/>
        <dia:point val="7,37"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O13">
      <dia:attribute name="obj_pos">
        <dia:point val="3,34"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.95,33.95;5.05,34.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="3,34"/>
        <dia:point val="5,34"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O77" connection="0"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O14">
      <dia:attribute name="obj_pos">
        <dia:point val="3,34"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.95,33.95;3.05,37.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="3,34"/>
        <dia:point val="3,37"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O77" connection="0"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O15">
      <dia:attribute name="obj_pos">
        <dia:point val="3,31"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.95,30.6382;7.05,31.3618"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="3,31"/>
        <dia:point val="7,31"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O16">
      <dia:attribute name="obj_pos">
        <dia:point val="25,37"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="24.95,36.95;27.05,37.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="25,37"/>
        <dia:point val="27,37"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O17">
      <dia:attribute name="obj_pos">
        <dia:point val="7,31"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.95,30.95;11.05,31.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="7,31"/>
        <dia:point val="11,31"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O18">
      <dia:attribute name="obj_pos">
        <dia:point val="13,31"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.95,30.95;17.05,31.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13,31"/>
        <dia:point val="17,31"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O19">
      <dia:attribute name="obj_pos">
        <dia:point val="19,31"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="18.95,30.95;23.05,31.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="19,31"/>
        <dia:point val="23,31"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O20">
      <dia:attribute name="obj_pos">
        <dia:point val="11,31"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.95,30.95;13.05,31.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="11,31"/>
        <dia:point val="13,31"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O21">
      <dia:attribute name="obj_pos">
        <dia:point val="17,31"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.95,30.95;19.05,31.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="17,31"/>
        <dia:point val="19,31"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O22">
      <dia:attribute name="obj_pos">
        <dia:point val="7,34"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.95,33.95;11.05,34.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="7,34"/>
        <dia:point val="11,34"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O43" connection="0"/>
        <dia:connection handle="1" to="O81" connection="0"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O23">
      <dia:attribute name="obj_pos">
        <dia:point val="13,34"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.95,33.95;17.05,34.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13,34"/>
        <dia:point val="17,34"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O80" connection="0"/>
        <dia:connection handle="1" to="O83" connection="0"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O24">
      <dia:attribute name="obj_pos">
        <dia:point val="19,34"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="18.95,33.95;23.05,34.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="19,34"/>
        <dia:point val="23,34"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O82" connection="0"/>
        <dia:connection handle="1" to="O79" connection="0"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O25">
      <dia:attribute name="obj_pos">
        <dia:point val="11,34"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.95,33.95;13.05,34.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="11,34"/>
        <dia:point val="13,34"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O81" connection="0"/>
        <dia:connection handle="1" to="O80" connection="0"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O26">
      <dia:attribute name="obj_pos">
        <dia:point val="17,34"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.95,33.95;19.05,34.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="17,34"/>
        <dia:point val="19,34"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O83" connection="0"/>
        <dia:connection handle="1" to="O82" connection="0"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O27">
      <dia:attribute name="obj_pos">
        <dia:point val="7,37"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.95,36.95;11.05,37.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="7,37"/>
        <dia:point val="11,37"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O28">
      <dia:attribute name="obj_pos">
        <dia:point val="13,37"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.95,36.95;17.05,37.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13,37"/>
        <dia:point val="17,37"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O29">
      <dia:attribute name="obj_pos">
        <dia:point val="19,37"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="18.95,36.95;23.05,37.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="19,37"/>
        <dia:point val="23,37"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O30">
      <dia:attribute name="obj_pos">
        <dia:point val="11,37"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.95,36.95;13.05,37.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="11,37"/>
        <dia:point val="13,37"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O31">
      <dia:attribute name="obj_pos">
        <dia:point val="17,37"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.95,36.95;19.05,37.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="17,37"/>
        <dia:point val="19,37"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O32">
      <dia:attribute name="obj_pos">
        <dia:point val="7,30"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.975,29.7641;7.025,30.2359"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="7,30"/>
        <dia:point val="3,30"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O33">
      <dia:attribute name="obj_pos">
        <dia:point val="27,30"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.975,29.7641;27.025,30.2359"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="27,30"/>
        <dia:point val="23,30"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O34">
      <dia:attribute name="obj_pos">
        <dia:point val="5,29"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.255,28.0801;5.745,29"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#pad#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="5,28.8136"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="1"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O35">
      <dia:attribute name="obj_pos">
        <dia:point val="25,29"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="24.255,28.0801;25.745,29"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#pad#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="25,28.8136"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="1"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O36">
      <dia:attribute name="obj_pos">
        <dia:point val="13,30"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.975,29.7641;13.025,30.2359"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13,30"/>
        <dia:point val="11,30"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O37">
      <dia:attribute name="obj_pos">
        <dia:point val="19,30"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.975,29.7641;19.025,30.2359"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="19,30"/>
        <dia:point val="17,30"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O38">
      <dia:attribute name="obj_pos">
        <dia:point val="15,29"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.0213,28.0801;17.9788,29"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#dead * velocity#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="15,28.8136"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="1"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O39">
      <dia:attribute name="obj_pos">
        <dia:point val="11,38"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.975,37.7641;11.025,38.2359"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="11,38"/>
        <dia:point val="7,38"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O40">
      <dia:attribute name="obj_pos">
        <dia:point val="17,38"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.975,37.7641;17.025,38.2359"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="17,38"/>
        <dia:point val="13,38"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O41">
      <dia:attribute name="obj_pos">
        <dia:point val="23,38"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="18.975,37.7641;23.025,38.2359"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="23,38"/>
        <dia:point val="19,38"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O42">
      <dia:attribute name="obj_pos">
        <dia:point val="15,39"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.3125,39;17.6875,39.9199"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#live * velocity#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="15,39.7335"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="0"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O43">
      <dia:attribute name="obj_pos">
        <dia:point val="7,29"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.975,28.975;7.025,39.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="7,29"/>
        <dia:point val="7,39"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O44">
      <dia:attribute name="obj_pos">
        <dia:point val="23,14"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.95,13.95;27.05,14.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="23,14"/>
        <dia:point val="27,14"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O45">
      <dia:attribute name="obj_pos">
        <dia:point val="3,14"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.95,13.6382;7.05,14.3618"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="3,14"/>
        <dia:point val="7,14"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O46">
      <dia:attribute name="obj_pos">
        <dia:point val="27,10.95"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.94409,10.8941;27.0559,14.0175"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="27,10.95"/>
        <dia:point val="5,13.75"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="2"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O47">
      <dia:attribute name="obj_pos">
        <dia:point val="7,11"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.95,10.95;11.05,11.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="7,11"/>
        <dia:point val="11,11"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O48">
      <dia:attribute name="obj_pos">
        <dia:point val="13,11"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.95,10.95;17.05,11.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13,11"/>
        <dia:point val="17,11"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O49">
      <dia:attribute name="obj_pos">
        <dia:point val="19,11"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="18.95,10.95;23.05,11.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="19,11"/>
        <dia:point val="23,11"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O50">
      <dia:attribute name="obj_pos">
        <dia:point val="11,11"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.95,10.95;13.05,11.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="11,11"/>
        <dia:point val="13,11"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O51">
      <dia:attribute name="obj_pos">
        <dia:point val="17,11"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.95,10.95;19.05,11.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="17,11"/>
        <dia:point val="19,11"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O52">
      <dia:attribute name="obj_pos">
        <dia:point val="7,14"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.95,13.95;11.05,14.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="7,14"/>
        <dia:point val="11,14"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O53">
      <dia:attribute name="obj_pos">
        <dia:point val="13,14"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.95,13.95;17.05,14.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13,14"/>
        <dia:point val="17,14"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O54">
      <dia:attribute name="obj_pos">
        <dia:point val="19,14"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="18.95,13.95;23.05,14.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="19,14"/>
        <dia:point val="23,14"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O55">
      <dia:attribute name="obj_pos">
        <dia:point val="11,14"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.95,13.95;13.05,14.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="11,14"/>
        <dia:point val="13,14"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O56">
      <dia:attribute name="obj_pos">
        <dia:point val="17,14"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.95,13.95;19.05,14.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="17,14"/>
        <dia:point val="19,14"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O57">
      <dia:attribute name="obj_pos">
        <dia:point val="7,17"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.95,16.95;11.05,17.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="7,17"/>
        <dia:point val="11,17"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O58">
      <dia:attribute name="obj_pos">
        <dia:point val="13,17"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.95,16.95;17.05,17.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13,17"/>
        <dia:point val="17,17"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O59">
      <dia:attribute name="obj_pos">
        <dia:point val="19,17"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="18.95,16.95;23.05,17.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="19,17"/>
        <dia:point val="23,17"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O60">
      <dia:attribute name="obj_pos">
        <dia:point val="11,17"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.95,16.95;13.05,17.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="11,17"/>
        <dia:point val="13,17"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O61">
      <dia:attribute name="obj_pos">
        <dia:point val="17,17"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.95,16.95;19.05,17.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="17,17"/>
        <dia:point val="19,17"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O62">
      <dia:attribute name="obj_pos">
        <dia:point val="7,10"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.975,9.7641;7.025,10.2359"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="7,10"/>
        <dia:point val="3,10"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O63">
      <dia:attribute name="obj_pos">
        <dia:point val="27,10"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.975,9.7641;27.025,10.2359"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="27,10"/>
        <dia:point val="23,10"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O64">
      <dia:attribute name="obj_pos">
        <dia:point val="5,9"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.255,8.08013;5.745,9"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#pad#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="5,8.81364"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="1"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O65">
      <dia:attribute name="obj_pos">
        <dia:point val="25,9"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="24.255,8.08013;25.745,9"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#pad#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="25,8.81364"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="1"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O66">
      <dia:attribute name="obj_pos">
        <dia:point val="13,10"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.975,9.7641;13.025,10.2359"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13,10"/>
        <dia:point val="11,10"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O67">
      <dia:attribute name="obj_pos">
        <dia:point val="19,10"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.975,9.7641;19.025,10.2359"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="19,10"/>
        <dia:point val="17,10"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O68">
      <dia:attribute name="obj_pos">
        <dia:point val="15,9"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.0213,8.08013;17.9788,9"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#dead * velocity#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="15,8.81364"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="1"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O69">
      <dia:attribute name="obj_pos">
        <dia:point val="11,18"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.975,17.7641;11.025,18.2359"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="11,18"/>
        <dia:point val="7,18"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O70">
      <dia:attribute name="obj_pos">
        <dia:point val="17,18"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.975,17.7641;17.025,18.2359"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="17,18"/>
        <dia:point val="13,18"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O71">
      <dia:attribute name="obj_pos">
        <dia:point val="23,18"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="18.975,17.7641;23.025,18.2359"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="23,18"/>
        <dia:point val="19,18"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.35999999999999999"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O72">
      <dia:attribute name="obj_pos">
        <dia:point val="15,19"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.3125,19;17.6875,19.9199"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#live * velocity#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="15,19.7335"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="0"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O73">
      <dia:attribute name="obj_pos">
        <dia:point val="23,11"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.95,10.95;27.05,11.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="23,11"/>
        <dia:point val="27,11"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O74">
      <dia:attribute name="obj_pos">
        <dia:point val="3,11"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.95,10.6382;7.05,11.3618"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="3,11"/>
        <dia:point val="7,11"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O75">
      <dia:attribute name="obj_pos">
        <dia:point val="23,17"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.95,16.95;27.05,17.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="23,17"/>
        <dia:point val="27,17"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O76">
      <dia:attribute name="obj_pos">
        <dia:point val="3,17"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.95,16.6382;7.05,17.3618"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="3,17"/>
        <dia:point val="7,17"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O77">
      <dia:attribute name="obj_pos">
        <dia:point val="3,29"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.975,28.975;3.025,39.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="3,29"/>
        <dia:point val="3,39"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O78">
      <dia:attribute name="obj_pos">
        <dia:point val="27,29"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="26.975,28.975;27.025,39.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="27,29"/>
        <dia:point val="27,39"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O79">
      <dia:attribute name="obj_pos">
        <dia:point val="23,29"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.975,28.975;23.025,39.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="23,29"/>
        <dia:point val="23,39"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O80">
      <dia:attribute name="obj_pos">
        <dia:point val="13,29"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.975,28.975;13.025,39.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13,29"/>
        <dia:point val="13,39"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O81">
      <dia:attribute name="obj_pos">
        <dia:point val="11,29"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.975,28.975;11.025,39.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="11,29"/>
        <dia:point val="11,39"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O82">
      <dia:attribute name="obj_pos">
        <dia:point val="19,29"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="18.975,28.975;19.025,39.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="19,29"/>
        <dia:point val="19,39"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O83">
      <dia:attribute name="obj_pos">
        <dia:point val="17,29"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.975,28.975;17.025,39.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="17,29"/>
        <dia:point val="17,39"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O84">
      <dia:attribute name="obj_pos">
        <dia:point val="7,9"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.975,8.975;7.025,19.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="7,9"/>
        <dia:point val="7,19"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O85">
      <dia:attribute name="obj_pos">
        <dia:point val="3,9"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.975,8.975;3.025,19.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="3,9"/>
        <dia:point val="3,19"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O86">
      <dia:attribute name="obj_pos">
        <dia:point val="27,9"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="26.975,8.975;27.025,19.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="27,9"/>
        <dia:point val="27,19"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O87">
      <dia:attribute name="obj_pos">
        <dia:point val="23,9"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.975,8.975;23.025,19.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="23,9"/>
        <dia:point val="23,19"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O88">
      <dia:attribute name="obj_pos">
        <dia:point val="13,9"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.975,8.975;13.025,19.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13,9"/>
        <dia:point val="13,19"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O89">
      <dia:attribute name="obj_pos">
        <dia:point val="11,9"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.975,8.975;11.025,19.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="11,9"/>
        <dia:point val="11,19"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O90">
      <dia:attribute name="obj_pos">
        <dia:point val="19,9"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="18.975,8.975;19.025,19.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="19,9"/>
        <dia:point val="19,19"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O91">
      <dia:attribute name="obj_pos">
        <dia:point val="17,9"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.975,8.975;17.025,19.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="17,9"/>
        <dia:point val="17,19"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O92">
      <dia:attribute name="obj_pos">
        <dia:point val="5,13.75"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.94527,13.6953;5.05473,14.0047"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="5,13.75"/>
        <dia:point val="3,13.95"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="2"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O93">
      <dia:attribute name="obj_pos">
        <dia:point val="27,14"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.94409,13.9441;27.0559,17.0675"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="27,14"/>
        <dia:point val="5,16.8"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="2"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O86" connection="0"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O94">
      <dia:attribute name="obj_pos">
        <dia:point val="5,16.8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.94527,16.7453;5.05473,17.0547"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="5,16.8"/>
        <dia:point val="3,17"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="2"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
    </dia:object>
  </dia:layer>
</dia:diagram>


==> anc/figsrc/seqplan.tex <==
\documentclass{article}
\usepackage{graphicx, fancyvrb, makecell}
\usepackage[a4paper, landscape, margin = 2cm]{geometry}

\begin{document}
\thispagestyle{empty}
\begin{SaveVerbatim}{plan-raster}
M.m1.velocity.set(velocity).wait()
RE(grid_scan([],
    M.m2, lo_y, hi_y, steps_y,
    M.m1, lo - pad, hi + pad, 2,
    snake_axes = False))
\end{SaveVerbatim}
\begin{SaveVerbatim}{plan-snake}
M.m1.velocity.set(velocity).wait()
RE(grid_scan([],
    M.m2, lo_y, hi_y, steps_y,
    M.m1, lo - pad, hi + pad, 2,
    snake_axes = True))
\end{SaveVerbatim}

\begin{tabular}{c@{\extracolsep{2em}}c}
\makecell{\includegraphics[width = 0.25\textwidth]{seq-raster}} &
\makecell{\BUseVerbatim[fontsize = {\small}]{plan-raster}} \\
\\[\baselineskip]
\makecell{\includegraphics[width = 0.25\textwidth]{seq-snake}} &
\makecell{\BUseVerbatim[fontsize = {\small}]{plan-snake}} \\
\end{tabular}
\end{document}



==> anc/figsrc/utils.tex <==
\documentclass{article}
\usepackage{geometry}
\geometry{a4paper, hmargin = {2.5cm, 2cm}}
\pagestyle{empty}



==> anc/figsrc/verb.tex <==
\usepackage{fancyvrb, xcolor}
\DefineVerbatimEnvironment{CVerbatim}{Verbatim}{commandchars = {\\\{\}}}
\addtolength{\parskip}{6pt}
\newcommand{\sub}[1]{\noindent\llap{\large\textrm{#1}\hspace{0.36cm}}}
\newcommand*{\cm}[1]{\textcolor{black!66}{#1}}
\newcommand*{\cmr}[1]{\cm{\rmfamily\itshape#1}}
\newcommand*{\bs}{\char92}


